Multilevel Monte Carlo for uncertainty quantification in structural engineering

Practical structural engineering problems often exhibit a significant degree of uncertainty in the material properties being used, the dimensions of the modeled structures, etc. In this paper, we consider a cantilever beam and a beam clamped at both ends, both subjected to a static and a dynamic load. The material uncertainty resides in the Young's modulus, which is modeled by means of one random variable, sampled from a univariate Gamma distribution, or with multiple random variables, sampled from a Gamma random field. Three different responses are considered: the static elastic, the dynamic elastic and the static elastoplastic response. In the first two cases, we simulate the spatial displacement of a concrete beam and its frequency response in the elastic domain. The third case simulates the spatial displacement of a steel beam in the elastoplastic domain. In order to compute the statistical quantities of the static deflection and frequency response function, Multilevel Monte Carlo (MLMC) is combined with a Finite Element solver. In this paper, the computational costs and run times of the MLMC method are compared with those of the classical Monte Carlo method, demonstrating a significant speedup of up to several orders of magnitude for the studied cases.

==> IndiviualSamples_plast.m <==
function [ output_args ] = IndiviualSamples_plast( input_args )
%INDIVIUALSAMPLES_PLAST Summary of this function goes here
%   Detailed explanation goes here
close all
clc
clear all

Lx=2500;
Ly=250;

l=0;

E = 200e3;                      % E-modulus
E_in=E;
nu = 0.25;                      % Poisson-coeff.
fy = 240;                       % Yield strength
t = 1;
distrib=4;
Force=135*(0:1:100);
Ed1=E;
NumberOfKlTerms=101;
sigmaRandomField=1;
he=62.5/(2^l);

Options=struct;
Options.verbose=true;

EltOpts.nl='elastoplastic';
Types = {1 'plane4' EltOpts};   % {EltTypID EltName EltOpts}
Sections = [1 t];               % [SecID t]
Line1 = [0 0 0; Lx 0 0];
Line2 = [Lx 0 0; Lx Ly 0];
Line3 = [Lx Ly 0; 0 Ly 0];
Line4 = [0 Ly 0; 0 0 0];

m = Ly/he;                      % number of elements in y-direction
n = Lx/he;                      % number of elements in x-direction
nely=m;
nelx=n;
u_cell={};
u_cell{1}=zeros(10,101);
u_cell{2}=zeros(10,101);

[Nodes,Elements,Edge1,Edge2,Edge3,Edge4,Normals] = makemesh(Line1,Line2,Line3,Line4,m,n,Types(1,:),1,1);
Nodes(:,4) = 0;
nElem=size(Elements,1);
Elements(:,4) = 1:nElem;

DOF = getdof(Elements,Types);
sdof = [0.03;0.04;0.05;0.06;[Edge2;Edge4]+0.01;[Edge2;Edge4]+0.02];
sdog_algo=unique(floor(sdof));

DOF = removedof(DOF,sdof);


%% To be moved elsewhere
% seldof = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;
% 
% 
% 
% load=-1;
% PLoad=Force;
% P = nodalvalues(DOF,seldof,load);


PLoad=Force;

seldof = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;
Node=Ly-he;
while Node>=0
    sel = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Node & round(Nodes(:,4)*1000)/1000==0)+0.02;
    
    seldof=[seldof sel]  ;
    Node=Node-he;
    
end

load=[-1*0.5 -1*ones(1,size(seldof,2)-2) -1*0.5]./m;


P = nodalvalues(DOF,seldof,load);

distribVec(1)=3;
distribVec(2)=4;

for id=1:2
distrib=distribVec(id);

if(distrib==3)
    %initialise gamma dist
    %     beta=1*0.35^2/(1-0.35^2);
    %     alpha=1/beta;
    %     pd_gam=makedist('Gamma','a',alpha,'b',beta);
    
    
    %% modified for steel struct
    %     alpha=150;
    %     alpha=4;
    % cov=0.35; %concrete
    cov=0.0327; %steel
    beta=Ed1*cov^2/(1-cov^2);
    alpha=Ed1/beta;
    beta=1*cov^2/(1-cov^2);
    alpha=1/beta;
    pd_gam=makedist('Gamma','a',alpha,'b',beta);

elseif(distrib==4)
    %Initialise Gamma dist
    % alpha=8;
    % beta=8;
    % pd_gam=makedist('Gamma','a',alpha,'b',1/beta);
    % x_values_gam=0:5^-4:3;
    % pd_cdf_gam=cdf(pd_gam,x_values_gam);
    cov=0.0327;
    
    beta=Ed1*cov^2/(1-cov^2);
    alpha=Ed1/beta;
    pd_gam=makedist('Gamma','a',alpha,'b',beta);
    x_values_gam=[0:0.01:10]*10E9;
    x_values_gam=[1.6:0.001:2.34]*10E4;
    pd_cdf_gam=cdf(pd_gam,x_values_gam);
    pd_norm=makedist('Normal','mu',0,'sigma',1);
    x_values_norm=-4:5^-4:4;
    pd_cdf_norm=cdf(pd_norm,x_values_norm);
    [eigenfunc, eigenval] = init_fields(sigmaRandomField, NumberOfKlTerms,l, he,nelx,nely);
end    
     for nn=1:10
    nn
    
if(distrib==3)
    xE_1 = Ed1*random(pd_gam,1,1);
    E = [ones(nely,nelx).*xE_1]; % Layers

    %         VecOfModuli(nn)=xE_1;
    
elseif(distrib==4)
    
    [RandomField_orignal,omega]=sample(eigenfunc, eigenval, l);
    %            cdf_mat=interp1(x_values_norm,pd_cdf_norm,RandomField_orignal,'linear','extrap');
    %            GammaField=interp1(pd_cdf_gam,x_values_gam,cdf_mat,'linear','extrap');
    
    cdf_mat=interp1(x_values_norm,pd_cdf_norm,RandomField_orignal,'pchip');
    GammaField=interp1(pd_cdf_gam,x_values_gam,cdf_mat,'pchip');
    RandomField=GammaField;
    E=RandomField;

    
end


nu_in=nu;
Ek = reshape(E,[nElem,1]);


Materials = cell(nElem,3);
for k = 1:nElem, Materials(k,:) = {k 'elastoplastic' {'isotropic' [Ek(k) nu_in] 'vm' [fy] 'multilinear' [1 fy+E_in/20]}}; end
u=solver_nr(Nodes,Elements,Types,Sections,Materials,DOF,P,PLoad,Options);
seldof_plot = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;

u_cell{id}(nn,:)=selectdof(DOF,seldof_plot)*abs(u);

if(nn==1)
    figure
plot(selectdof(DOF,seldof_plot)*abs(u),PLoad./1000)
hold on
else
  plot(selectdof(DOF,seldof_plot)*abs(u),PLoad./1000)
end  
     end

axis([0 9 0 Force(end)/1000 ]);

xticks(0:1:9);
yticks([0:2000:Force(end) Force(end)]./1000);     
     
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')
end
figure(1)
hold on
x1=[3 3.7];
y1=[9 9];

x2=[3 3.7];
y2=[10 10];

x3=[3 3];
y3=[9 10];

x4=[3.7 3.7];
y4=[9 10];

plot(x1,y1,'-k');
plot(x2,y2,'-k');
plot(x3,y3,'-k');
plot(x4,y4,'-k');

linkx=[10 6];
linky=[3.7 7.8];
plot(linky,linkx,'-k')

linkx=[9 5.8];
linky=[3 3.15];
plot(linky,linkx,'-k')


% view([90 -90])
axes('position',[.4 .225 .4 .25])

box on
hold on
for op=1:10



plot(u_cell{1}(op,:),PLoad./1000)
hold on
end
axis([3 3.7 9 10 ]);
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')


figure(2)
hold on
x1=[3 3.7];
y1=[9 9];

x2=[3 3.7];
y2=[10 10];

x3=[3 3];
y3=[9 10];

x4=[3.7 3.7];
y4=[9 10];

plot(x1,y1,'-k');
plot(x2,y2,'-k');
plot(x3,y3,'-k');
plot(x4,y4,'-k');

linkx=[10 6];
linky=[3.7 7.8];
plot(linky,linkx,'-k')

linkx=[9 5.8];
linky=[3 3.15];
plot(linky,linkx,'-k')


% view([90 -90])
axes('position',[.4 .225 .4 .25])

box on
hold on
for op=1:10



plot(u_cell{2}(op,:),PLoad./1000)
hold on
end
axis([3 3.7 9 10 ]);
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')

 Plot2LaTeX(figure(1),'Indiv_Samples_Dist')
 Plot2LaTeX(figure(2),'Indiv_Samples_Field')


end



==> Multilevel Monte Carlo for uncertainty quantification in structural engineering_Sources/IndiviualSamples_plast.m <==
function [ output_args ] = IndiviualSamples_plast( input_args )
%INDIVIUALSAMPLES_PLAST Summary of this function goes here
%   Detailed explanation goes here
close all
clc
clear all

Lx=2500;
Ly=250;

l=0;

E = 200e3;                      % E-modulus
E_in=E;
nu = 0.25;                      % Poisson-coeff.
fy = 240;                       % Yield strength
t = 1;
distrib=4;
Force=135*(0:1:100);
Ed1=E;
NumberOfKlTerms=101;
sigmaRandomField=1;
he=62.5/(2^l);

Options=struct;
Options.verbose=true;

EltOpts.nl='elastoplastic';
Types = {1 'plane4' EltOpts};   % {EltTypID EltName EltOpts}
Sections = [1 t];               % [SecID t]
Line1 = [0 0 0; Lx 0 0];
Line2 = [Lx 0 0; Lx Ly 0];
Line3 = [Lx Ly 0; 0 Ly 0];
Line4 = [0 Ly 0; 0 0 0];

m = Ly/he;                      % number of elements in y-direction
n = Lx/he;                      % number of elements in x-direction
nely=m;
nelx=n;
u_cell={};
u_cell{1}=zeros(10,101);
u_cell{2}=zeros(10,101);

[Nodes,Elements,Edge1,Edge2,Edge3,Edge4,Normals] = makemesh(Line1,Line2,Line3,Line4,m,n,Types(1,:),1,1);
Nodes(:,4) = 0;
nElem=size(Elements,1);
Elements(:,4) = 1:nElem;

DOF = getdof(Elements,Types);
sdof = [0.03;0.04;0.05;0.06;[Edge2;Edge4]+0.01;[Edge2;Edge4]+0.02];
sdog_algo=unique(floor(sdof));

DOF = removedof(DOF,sdof);


%% To be moved elsewhere
% seldof = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;
% 
% 
% 
% load=-1;
% PLoad=Force;
% P = nodalvalues(DOF,seldof,load);


PLoad=Force;

seldof = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;
Node=Ly-he;
while Node>=0
    sel = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Node & round(Nodes(:,4)*1000)/1000==0)+0.02;
    
    seldof=[seldof sel]  ;
    Node=Node-he;
    
end

load=[-1*0.5 -1*ones(1,size(seldof,2)-2) -1*0.5]./m;


P = nodalvalues(DOF,seldof,load);

distribVec(1)=3;
distribVec(2)=4;

for id=1:2
distrib=distribVec(id);

if(distrib==3)
    %initialise gamma dist
    %     beta=1*0.35^2/(1-0.35^2);
    %     alpha=1/beta;
    %     pd_gam=makedist('Gamma','a',alpha,'b',beta);
    
    
    %% modified for steel struct
    %     alpha=150;
    %     alpha=4;
    % cov=0.35; %concrete
    cov=0.0327; %steel
    beta=Ed1*cov^2/(1-cov^2);
    alpha=Ed1/beta;
    beta=1*cov^2/(1-cov^2);
    alpha=1/beta;
    pd_gam=makedist('Gamma','a',alpha,'b',beta);

elseif(distrib==4)
    %Initialise Gamma dist
    % alpha=8;
    % beta=8;
    % pd_gam=makedist('Gamma','a',alpha,'b',1/beta);
    % x_values_gam=0:5^-4:3;
    % pd_cdf_gam=cdf(pd_gam,x_values_gam);
    cov=0.0327;
    
    beta=Ed1*cov^2/(1-cov^2);
    alpha=Ed1/beta;
    pd_gam=makedist('Gamma','a',alpha,'b',beta);
    x_values_gam=[0:0.01:10]*10E9;
    x_values_gam=[1.6:0.001:2.34]*10E4;
    pd_cdf_gam=cdf(pd_gam,x_values_gam);
    pd_norm=makedist('Normal','mu',0,'sigma',1);
    x_values_norm=-4:5^-4:4;
    pd_cdf_norm=cdf(pd_norm,x_values_norm);
    [eigenfunc, eigenval] = init_fields(sigmaRandomField, NumberOfKlTerms,l, he,nelx,nely);
end    
     for nn=1:10
    nn
    
if(distrib==3)
    xE_1 = Ed1*random(pd_gam,1,1);
    E = [ones(nely,nelx).*xE_1]; % Layers

    %         VecOfModuli(nn)=xE_1;
    
elseif(distrib==4)
    
    [RandomField_orignal,omega]=sample(eigenfunc, eigenval, l);
    %            cdf_mat=interp1(x_values_norm,pd_cdf_norm,RandomField_orignal,'linear','extrap');
    %            GammaField=interp1(pd_cdf_gam,x_values_gam,cdf_mat,'linear','extrap');
    
    cdf_mat=interp1(x_values_norm,pd_cdf_norm,RandomField_orignal,'pchip');
    GammaField=interp1(pd_cdf_gam,x_values_gam,cdf_mat,'pchip');
    RandomField=GammaField;
    E=RandomField;

    
end


nu_in=nu;
Ek = reshape(E,[nElem,1]);


Materials = cell(nElem,3);
for k = 1:nElem, Materials(k,:) = {k 'elastoplastic' {'isotropic' [Ek(k) nu_in] 'vm' [fy] 'multilinear' [1 fy+E_in/20]}}; end
u=solver_nr(Nodes,Elements,Types,Sections,Materials,DOF,P,PLoad,Options);
seldof_plot = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;

u_cell{id}(nn,:)=selectdof(DOF,seldof_plot)*abs(u);

if(nn==1)
    figure
plot(selectdof(DOF,seldof_plot)*abs(u),PLoad./1000)
hold on
else
  plot(selectdof(DOF,seldof_plot)*abs(u),PLoad./1000)
end  
     end

axis([0 9 0 Force(end)/1000 ]);

xticks(0:1:9);
yticks([0:2000:Force(end) Force(end)]./1000);     
     
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')
end
figure(1)
hold on
x1=[3 3.7];
y1=[9 9];

x2=[3 3.7];
y2=[10 10];

x3=[3 3];
y3=[9 10];

x4=[3.7 3.7];
y4=[9 10];

plot(x1,y1,'-k');
plot(x2,y2,'-k');
plot(x3,y3,'-k');
plot(x4,y4,'-k');

linkx=[10 6];
linky=[3.7 7.8];
plot(linky,linkx,'-k')

linkx=[9 5.8];
linky=[3 3.15];
plot(linky,linkx,'-k')


% view([90 -90])
axes('position',[.4 .225 .4 .25])

box on
hold on
for op=1:10



plot(u_cell{1}(op,:),PLoad./1000)
hold on
end
axis([3 3.7 9 10 ]);
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')


figure(2)
hold on
x1=[3 3.7];
y1=[9 9];

x2=[3 3.7];
y2=[10 10];

x3=[3 3];
y3=[9 10];

x4=[3.7 3.7];
y4=[9 10];

plot(x1,y1,'-k');
plot(x2,y2,'-k');
plot(x3,y3,'-k');
plot(x4,y4,'-k');

linkx=[10 6];
linky=[3.7 7.8];
plot(linky,linkx,'-k')

linkx=[9 5.8];
linky=[3 3.15];
plot(linky,linkx,'-k')


% view([90 -90])
axes('position',[.4 .225 .4 .25])

box on
hold on
for op=1:10



plot(u_cell{2}(op,:),PLoad./1000)
hold on
end
axis([3 3.7 9 10 ]);
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')

 Plot2LaTeX(figure(1),'Indiv_Samples_Dist')
 Plot2LaTeX(figure(2),'Indiv_Samples_Field')


end


